Wide-band butterfly network: stable and efficient inversion via multi-frequency neural networks

We introduce an end-to-end deep learning architecture called the wide-band butterfly network (WideBNet) for approximating the inverse scattering map from wide-band scattering data. This architecture incorporates tools from computational harmonic analysis, such as the butterfly factorization, and traditional multi-scale methods, such as the Cooley-Tukey FFT algorithm, to drastically reduce the number of trainable parameters to match the inherent complexity of the problem. As a result WideBNet is efficient: it requires fewer training points than off-the-shelf architectures, and has stable training dynamics, thus it can rely on standard weight initialization strategies. The architecture automatically adapts to the dimensions of the data with only a few hyper-parameters that the user must specify. WideBNet is able to produce images that are competitive with optimization-based approaches, but at a fraction of the cost, and we also demonstrate numerically that it learns to super-resolve scatterers in the full aperture scattering setup.

==> pseudocode/G.py <==
def G$^\ell$(X):
    # input #1:  [?, 2, $4^L$, $\cdot$] 
    # output: [?, 2, $4^L$, $r \sum_{i=\ell}^L n_{\omega_i}$]  

    $y_\textrm{re}$, $y_\textrm{im}$ = X[:,0,:,:], X[:,1,:,:]

    $x_\textrm{re}$ = LC1D[4$r \sum_{i=\ell}^L n_{\omega_i}$,4,4]($y_\textrm{re}$) + LC1D[4$r \sum_{i=\ell}^L n_{\omega_i}$,4,4]($y_\textrm{im}$)
    $x_\textrm{im}$ = LC1D[4$r \sum_{i=\ell}^L n_{\omega_i}$,4,4]($y_\textrm{re}$) + LC1D[$rn_{\omega_l}$,1,1]($y_\textrm{im}$)

    $x_\textrm{re}$ = permute_dim($x_\textrm{re}$, level=$\ell$)
    $x_\textrm{im}$ = permute_dim($x_\textrm{im}$, level=$\ell$)

    return tf.stack([$x_\textrm{re}$, $x_\textrm{im}$], axis=1)


==> pseudocode/downsample.py <==
def DownSample(foo):
    $X$=tfk.Input(shape=($n_\tau$,$n_r$,$\nt$,1)) # input datapoint
    $X_d$=tfkl.Reshape(target_shape=(($\ntau\times\nr$,$\nt$,1)))($\X$) 
    $X_d$=distribute(Conv1D(8))($\Xd$); $\Xd$=distribute(Conv1D(8))($\Xd$)
    $\Xd$=distribute(tfkl.MaxPool1D(pool_size=(3)))($\Xd$)
    $\Xd$=distribute(Conv1D(8))($\Xd$); $\Xd$=distribute(Conv1D(1))($\Xd$)
    $n_t^{\downarrow}$=$\Xd$.get_shape()[2]; $\Xd$=tfkl.Reshape(target_shape=(($\ntau$,$\nr$,$\nt^d$,1)))($\Xd$)
    $\Xd$=tfkl.BatchNormalization()($\Xd$)

